Social herding in mean field games

In this paper, we consider a mean field model of social behavior where there are an infinite number of players, each of whom observes a type privately that represents her preference, and publicly observes a mean field state of types and actions of the players in the society. The types (and equivalently preferences) of the players are dynamically evolving. Each player is fully rational and forward-looking and makes a decision in each round t to buy a product. She receives a higher utility if the product she bought is aligned with her current preference and if there is a higher fraction of people who bought that product (thus a game of strategic complementarity). We show that for certain parameters when the weight of strategic complementarity is high, players eventually herd towards one of the actions with probability 1 which is when each player buys a product irrespective of her preference.

==> Matlab_Code/Learning_MFG.m <==
clc
clear
%Technology Adoption
% Let's say Player 1 is a typical mean field player and Player 2 is the Leader
eps = 1e-4;
T=1000; % horizon
Na = 1; %possible actions = Na+1
Nx = 1; %possible private states = Nx+1
%q = 0.1;
a = 1;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 0.8; % discount factor for equilibrium update. It dampens the step size

N=100; %resolution for g space
z1v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
err_pm=[];
err_um = [];
%Strategies
p1Lm=0*ones(1,N+1);
p1Hm=ones(1,N+1);

%Utilities-to-go
u1Lm=zeros(1,N+1);
u1Hm=zeros(1,N+1);


pi1v=(0:N)*(1/N);

%BR_f = zeros(N+1,2);
Eq = zeros(N+1,2);
t=0;
pr1 = 0.1;
pr2 = 0.3;
err_u=1;
err_p = 1;
while t<=T && err_p>1e-4
    t=t+1;
    delD
    % For every t
    t % DISPLAY
    p1Lm_n=zeros(1,N+1);
    p1Hm_n=zeros(1,N+1);
  
    u1Lm_n=zeros(1,N+1);
    u1Hm_n=zeros(1,N+1);
   
    for i1=1:length(z1v)
            z1=z1v(i1);         
            % Calculate BR^f(c1)
            p1L = p1Lm(i1);
            p1H = p1Hm(i1);
            
            mu1 = z1*p1H+(1-z1)*p1L ;
            
            %MFG player's Payoff
            Rf_L(1) = 1 + a*(2*mu1-1) ;           
            Rf_L(2) = -1 -a*(2*mu1-1);
            
            Rf_H(1) = -1 + a*(2*mu1-1);        % Player 2 has no private type           
            Rf_H(2) = 1 - a*(2*mu1-1);
                                           
            err = 1;
            count = 0;
            
            while err > 1e-5 && count <=1e5       % Solve the FP equation
                count = count+1;

                z1_n  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                           
                %z0_n = 1-(z0*p1L*pr2 + z0*(1-p1L)*pr1  + (1-z0)*p1H*(1-pr1)  +  (1-z0)*(1-p1H)*(1-pr2));
                
                V1L = interp1(pi1v,u1Lm,z1_n);
                %V1L1 = interp1(pi1v,u1Lm,z0_n);
                V1H = interp1(pi1v,u1Hm,z1_n);
                %V1H1 = interp1(pi1v,u1Hm,z0_n);
                
                % User 1 state L
                u1L_0 = Rf_L(1)+ delD*((1-pr1)*V1L+ pr1*V1H);
                u1L_1 = Rf_L(2)+ delD*((1-pr2)*V1L+ pr2*V1H) ;
                u1L_s = (1-p1L)*u1L_0 + p1L*u1L_1;
                
                phi1L_0 = delI*max(0,u1L_0 - u1L_s);
                phi1L_1 = delI*max(0,u1L_1 - u1L_s);
                p1L_n = (p1L + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );

                u1H_0 = Rf_H(1) + delD*(pr2*V1L+ (1-pr2)*V1H) ;
                u1H_1 = Rf_H(2) + delD*(pr1*V1L+ (1-pr1)*V1H) ;
                u1H_s =  (1-p1H)* u1H_0 + (p1H)* u1H_1;
                
                phi1H_0 = delI*max(0,u1H_0 - u1H_s);
                phi1H_1 = delI*max(0,u1H_1 - u1H_s);
                p1H_n = (p1H + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );

                
                err = norm([p1L p1H] - [p1L_n p1H_n]);
                
                p1L = p1L_n;
                p1H = p1H_n;
                
            end

        Eq(i1,:) = [p1L p1H];
                
        
        %p1L = Eq(i1,1);
        %p1H = Eq(i1,2);
        mu1 = (1-z1)*p1L + z1*p1H;

        %MFG player's Payoff
        Rf_L(1) = 1 + a*(2*mu1-1);   
        Rf_L(2) = -1 -a*(2*mu1-1);
        
        
        Rf_H(1) = -1 + a*(2*mu1-1);        % Player 2 has no private type        
        Rf_H(2) = 1 - a*(2*mu1-1);
        
       
        
        %%
        %z0_n = 1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
         z1_n  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                                  
        V1L = interp1(pi1v,u1Lm,z1_n);
        %V1L = interp1(pi1v,u1Lm,z0_n);
        V1H = interp1(pi1v,u1Hm,z1_n);
        %V1H1 = interp1(pi1v,u1Hm,z0_n);
        
        %V21 =  interp1(pi1v,u2m,z0_n);
        
        % User 1 state 

        u1L_0 = Rf_L(1)+ delD*((1-pr1)*V1L+ pr1*V1H);
        u1L_1 = Rf_L(2)+ delD*((1-pr2)*V1L+ pr2*V1H) ;
            
        % User 1 , state H
         u1H_0 = Rf_H(1) + delD*(pr2*V1L+ (1-pr2)*V1H) ;
         u1H_1 = Rf_H(2) + delD*(pr1*V1L+ (1-pr1)*V1H) ; 
        
        u1L = (1-p1L) * u1L_0 + p1L * u1L_1;
        u1H = (1-p1H)* u1H_0 +  (p1H)* u1H_1;
        %u2 = (1-pr2) * u2_0 + pr2 * u2_1;
        
        p1Lm_n(i1)=p1L;
        p1Hm_n(i1)=p1H;
              
        u1Lm_n(i1)=u1L;
        u1Hm_n(i1)=u1H;
           
    end
    
    err_p = norm([p1Lm p1Hm] - [p1Lm_n p1Hm_n]);
    err_u = norm([u1Lm u1Hm] - [u1Lm_n u1Hm_n]);
    [err_p err_u] 
    err_pm = [err_pm err_p];
    err_um = [err_um err_u];
    p1Lm=p1Lm_n;
    p1Hm=p1Hm_n;

    
    u1Lm=u1Lm_n;
    u1Hm=u1Hm_n;
    
end


mu1_h = [];
z1 = 0.5;
z1_h=z1;
for t=1:1e3
    t   
    i1 = floor(z1*N)+1;
    p1L = p1Lm(i1);
    p1H = p1Hm(i1);
    mu1 = (1-z1)*p1L + z1*p1H;
    z1_n   = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                %1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
    z1_h = [z1_h z1_n];
    
    mu1_h = [mu1_h mu1];
    z1 = z1_n;
    
end


for i1 = 1:length(z1v)
    z1 = z1v(i1);
    %qz  = q*(1-z1);
    p1L = p1Lm(i1);
    p1H = p1Hm(i1);
    phi(i1)  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                %1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
end

figure
plot(z1v,phi)
grid on
xlabel('z1')
ylabel('phi(z1)')



figure
hist(z1_h)
figure
plot(z1_h(1:20))
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

figure
hist(mu1_h)
figure
plot(mu1_h(1:20))
grid on
xlabel('Time')
ylabel('Action mean field')



figure
plot(pi1v,p1Lm)
grid on
xlabel('z(1)')
ylabel('p^{f,0}')
title('Probability of follower taking action 1 when state is low')

figure
plot(pi1v,p1Hm)
grid on
xlabel('z(1)')
ylabel('p^{f,1}')
title('Probability of follower taking action 1 when state is high')


figure
plot(pi1v,u1Lm)
grid on
xlabel('z(1)')
ylabel('u^{f,0}')
title('Utility of the follower when the state is low')

figure
plot(pi1v,u1Hm)
grid on
xlabel('z(1)')
ylabel('u^{f,1}')
title('Utility of the follower when the state is high')



==> Social herding in Mean field games/Matlab_Code/Learning_MFG.m <==
clc
clear
%Technology Adoption
% Let's say Player 1 is a typical mean field player and Player 2 is the Leader
eps = 1e-4;
T=1000; % horizon
Na = 1; %possible actions = Na+1
Nx = 1; %possible private states = Nx+1
%q = 0.1;
a = 1;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 0.8; % discount factor for equilibrium update. It dampens the step size

N=100; %resolution for g space
z1v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
err_pm=[];
err_um = [];
%Strategies
p1Lm=0*ones(1,N+1);
p1Hm=ones(1,N+1);

%Utilities-to-go
u1Lm=zeros(1,N+1);
u1Hm=zeros(1,N+1);


pi1v=(0:N)*(1/N);

%BR_f = zeros(N+1,2);
Eq = zeros(N+1,2);
t=0;
pr1 = 0.1;
pr2 = 0.3;
err_u=1;
err_p = 1;
while t<=T && err_p>1e-4
    t=t+1;
    delD
    % For every t
    t % DISPLAY
    p1Lm_n=zeros(1,N+1);
    p1Hm_n=zeros(1,N+1);
  
    u1Lm_n=zeros(1,N+1);
    u1Hm_n=zeros(1,N+1);
   
    for i1=1:length(z1v)
            z1=z1v(i1);         
            % Calculate BR^f(c1)
            p1L = p1Lm(i1);
            p1H = p1Hm(i1);
            
            mu1 = z1*p1H+(1-z1)*p1L ;
            
            %MFG player's Payoff
            Rf_L(1) = 1 + a*(2*mu1-1) ;           
            Rf_L(2) = -1 -a*(2*mu1-1);
            
            Rf_H(1) = -1 + a*(2*mu1-1);        % Player 2 has no private type           
            Rf_H(2) = 1 - a*(2*mu1-1);
                                           
            err = 1;
            count = 0;
            
            while err > 1e-5 && count <=1e5       % Solve the FP equation
                count = count+1;

                z1_n  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                           
                %z0_n = 1-(z0*p1L*pr2 + z0*(1-p1L)*pr1  + (1-z0)*p1H*(1-pr1)  +  (1-z0)*(1-p1H)*(1-pr2));
                
                V1L = interp1(pi1v,u1Lm,z1_n);
                %V1L1 = interp1(pi1v,u1Lm,z0_n);
                V1H = interp1(pi1v,u1Hm,z1_n);
                %V1H1 = interp1(pi1v,u1Hm,z0_n);
                
                % User 1 state L
                u1L_0 = Rf_L(1)+ delD*((1-pr1)*V1L+ pr1*V1H);
                u1L_1 = Rf_L(2)+ delD*((1-pr2)*V1L+ pr2*V1H) ;
                u1L_s = (1-p1L)*u1L_0 + p1L*u1L_1;
                
                phi1L_0 = delI*max(0,u1L_0 - u1L_s);
                phi1L_1 = delI*max(0,u1L_1 - u1L_s);
                p1L_n = (p1L + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );

                u1H_0 = Rf_H(1) + delD*(pr2*V1L+ (1-pr2)*V1H) ;
                u1H_1 = Rf_H(2) + delD*(pr1*V1L+ (1-pr1)*V1H) ;
                u1H_s =  (1-p1H)* u1H_0 + (p1H)* u1H_1;
                
                phi1H_0 = delI*max(0,u1H_0 - u1H_s);
                phi1H_1 = delI*max(0,u1H_1 - u1H_s);
                p1H_n = (p1H + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );

                
                err = norm([p1L p1H] - [p1L_n p1H_n]);
                
                p1L = p1L_n;
                p1H = p1H_n;
                
            end

        Eq(i1,:) = [p1L p1H];
                
        
        %p1L = Eq(i1,1);
        %p1H = Eq(i1,2);
        mu1 = (1-z1)*p1L + z1*p1H;

        %MFG player's Payoff
        Rf_L(1) = 1 + a*(2*mu1-1);   
        Rf_L(2) = -1 -a*(2*mu1-1);
        
        
        Rf_H(1) = -1 + a*(2*mu1-1);        % Player 2 has no private type        
        Rf_H(2) = 1 - a*(2*mu1-1);
        
       
        
        %%
        %z0_n = 1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
         z1_n  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                                  
        V1L = interp1(pi1v,u1Lm,z1_n);
        %V1L = interp1(pi1v,u1Lm,z0_n);
        V1H = interp1(pi1v,u1Hm,z1_n);
        %V1H1 = interp1(pi1v,u1Hm,z0_n);
        
        %V21 =  interp1(pi1v,u2m,z0_n);
        
        % User 1 state 

        u1L_0 = Rf_L(1)+ delD*((1-pr1)*V1L+ pr1*V1H);
        u1L_1 = Rf_L(2)+ delD*((1-pr2)*V1L+ pr2*V1H) ;
            
        % User 1 , state H
         u1H_0 = Rf_H(1) + delD*(pr2*V1L+ (1-pr2)*V1H) ;
         u1H_1 = Rf_H(2) + delD*(pr1*V1L+ (1-pr1)*V1H) ; 
        
        u1L = (1-p1L) * u1L_0 + p1L * u1L_1;
        u1H = (1-p1H)* u1H_0 +  (p1H)* u1H_1;
        %u2 = (1-pr2) * u2_0 + pr2 * u2_1;
        
        p1Lm_n(i1)=p1L;
        p1Hm_n(i1)=p1H;
              
        u1Lm_n(i1)=u1L;
        u1Hm_n(i1)=u1H;
           
    end
    
    err_p = norm([p1Lm p1Hm] - [p1Lm_n p1Hm_n]);
    err_u = norm([u1Lm u1Hm] - [u1Lm_n u1Hm_n]);
    [err_p err_u] 
    err_pm = [err_pm err_p];
    err_um = [err_um err_u];
    p1Lm=p1Lm_n;
    p1Hm=p1Hm_n;

    
    u1Lm=u1Lm_n;
    u1Hm=u1Hm_n;
    
end


mu1_h = [];
z1 = 0.5;
z1_h=z1;
for t=1:1e3
    t   
    i1 = floor(z1*N)+1;
    p1L = p1Lm(i1);
    p1H = p1Hm(i1);
    mu1 = (1-z1)*p1L + z1*p1H;
    z1_n   = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                %1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
    z1_h = [z1_h z1_n];
    
    mu1_h = [mu1_h mu1];
    z1 = z1_n;
    
end


for i1 = 1:length(z1v)
    z1 = z1v(i1);
    %qz  = q*(1-z1);
    p1L = p1Lm(i1);
    p1H = p1Hm(i1);
    phi(i1)  = z1*(1-p1H)*(1-pr2) + z1*p1H*(1-pr1)+(1-z1)*(1-p1L)*(pr1)+(1-z1)*(p1L)*(pr2); 
                %1-(z1*p1L*pr2  +  z1*(1-p1L)*pr1  + (1-z1)*p1H*(1-pr1)  +  (1-z1)*(1-p1H)*(1-pr2));
end

figure
plot(z1v,phi)
grid on
xlabel('z1')
ylabel('phi(z1)')



figure
hist(z1_h)
figure
plot(z1_h(1:20))
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

figure
hist(mu1_h)
figure
plot(mu1_h(1:20))
grid on
xlabel('Time')
ylabel('Action mean field')



figure
plot(pi1v,p1Lm)
grid on
xlabel('z(1)')
ylabel('p^{f,0}')
title('Probability of follower taking action 1 when state is low')

figure
plot(pi1v,p1Hm)
grid on
xlabel('z(1)')
ylabel('p^{f,1}')
title('Probability of follower taking action 1 when state is high')


figure
plot(pi1v,u1Lm)
grid on
xlabel('z(1)')
ylabel('u^{f,0}')
title('Utility of the follower when the state is low')

figure
plot(pi1v,u1Hm)
grid on
xlabel('z(1)')
ylabel('u^{f,1}')
title('Utility of the follower when the state is high')


